Neural Variational Inference and Learning in Undirected Graphical Models

Many problems in machine learning are naturally expressed in the language of undirected graphical models. Here, we propose black-box learning and inference algorithms for undirected models that optimize a variational approximation to the log-likelihood of the model. Central to our approach is an upper bound on the log-partition function parametrized by a function q that we express as a flexible neural network. Our bound makes it possible to track the partition function during learning, to speed-up sampling, and to train a broad class of hybrid directed/undirected models via a unified variational inference framework. We empirically demonstrate the effectiveness of our method on several popular generative modeling datasets.

==> figures/figure.py <==
import argparse
import numpy as np

from matplotlib import pyplot as plt

# ----------------------------------------------------------------------------

parser = argparse.ArgumentParser()

parser.add_argument('-d', '--data', required=True)
parser.add_argument('-f', '--fig', required=True)

args = parser.parse_args()

# ----------------------------------------------------------------------------

Js = list()
Z_true = list()
Z_lbp = list()
Z_is = list()
Z_gibbs = list()

with open(args.data) as data:
  for line in data:
    fields = line.strip().split()
    if fields[1] != '9': continue

    Js.append(float(fields[2]))
    Z_true.append(float(fields[8]))
    Z_lbp.append(float(fields[9]))
    Z_gibbs.append(float(fields[10]))
    Z_is.append(float(fields[11]))

print zip(Z_true, Z_lbp, Z_gibbs, Z_is)

plt.figure(figsize=(8,3))

ticks = xrange(len(Z_true))
plt.plot(ticks, Z_true, label='True value')
plt.plot(ticks, Z_is, label='Our method')
plt.plot(ticks, Z_lbp, label='Loopy BP')
plt.plot(ticks, Z_gibbs, label='Gibbs sampling')
plt.ylabel('logZ')
plt.xlabel('Iteration')
plt.legend(loc='upper right', fontsize=13)

plt.tight_layout()
# plt.ylim([20,37])
plt.show()
# plt.savefig(args.fig)


==> figures/rbm2.py <==
import os
import sys
import numpy as np
from matplotlib import pyplot as plt

# collect variational rbm data
pliks = list()
liks = list()
estliks = list()
with open(sys.argv[1]) as fin:
  for line in fin:
    fields = line.strip().split()
    pliks.append(float(fields[4]))
    liks.append(float(fields[6]))
    estliks.append(float(fields[3]))

# collect pcd data
pliks2 = list()
liks2 = list()
estliks2 = list()
with open(sys.argv[2]) as fin:
  for line in fin:
    fields = line.strip().split()
    pliks2.append(float(fields[4]))
    liks2.append(float(fields[3]))

plt.figure(figsize=(10,2.5))
plt.subplot(1,2,1)
plt.title('Persistent contrastive divergence')
plt.ylim((-31,-25))
plt.ylabel('Log-likelihood')
plt.xlabel('Epochs')
# plt.xlim((0,340))
steps = range(len(liks2))
plt.plot(steps, liks2)
# plt.plot(steps, liks2, steps, pliks2)

plt.subplot(1,2,2)
plt.title('Neural variational inference')
plt.ylim((-31,-25))
# plt.xlim((0,340))
plt.ylabel('Log-likelihood')
plt.xlabel('Epochs')
steps = range(len(liks))
# plt.plot(steps, liks, steps, pliks)
plt.plot(steps, liks)
plt.plot(steps, estliks, color='blue', alpha=0.4)
plt.legend(('true','predicted'), loc='lower right', prop={'size':10})


plt.tight_layout()
plt.show()
# plt.savefig('rbm2.pdf')

  

